Simulations of astrometric planet detection in Alpha Centauri by intensity interferometry

Recent dynamical studies indicate that the possibility of an Earth-like planet around $\alpha\;$Cen A or B should be taken seriously. Such a planet, if it exists, would perturb the orbital astrometry by $<10 \ {\mu}\rm as$, which is $10^{-6}$ of the separation between the two stars. We assess the feasibility of detecting such perturbations using ground-based intensity interferometry. We simulate a dedicated setup consisting of four 40-cm telescopes equipped with photon counters and correlators with time resolution $0.1\,\rm ns$, and a sort of matched filter implemented through an aperture mask. The astrometric error from one night of observing $\alpha\;$Cen AB is $\approx0.5\,\rm mas$. The error decreases if longer observing times and multiple spectral channels are used, as $(\hbox{channels}\times\hbox{nights})^{-1/2}$.

==> code/aper.py <==
import numpy as np

# the radius of aperture 
aperrad = 0.2

# width of masking strip
b = 0.0225

# orientation of aperture
psi = 1.82

# the circular aperture  
def circ(x,y,rad):
    f = 0*x
    f[x*x + y*y < rad**2] = 1
    return f

# with masked function cos(pi*x/b)**2 
def aper(x,y,b,psi):                          # b is for value of masked strip's width
    cs, sn = np.cos(psi), np.sin(psi)
    x, y = cs*x - sn*y, sn*x + cs*y
    return circ(x,y,aperrad) * np.cos(np.pi*x/b)**2




==> code/corner_plot.py <==
import numpy as np
from dynesty.utils import resample_equal
import pickle
import matplotlib.pyplot as plt
import corner

# position of orbit in sky
dAB = np.load("dAB.npy")
X = dAB[0,0]
Y = dAB[1,0]
truth = [X,Y]

#number of parameter to estimate
pnames = ('X (ls)', 'Y (ls)')
ndim = len(pnames)

# the interderometric data
infile = open('dres.pkl','rb')
results = pickle.load(infile)
infile.close()

weights = np.exp(results['logwt'] - results['logz'][-1])    # weighting the each nested 
postsamples = resample_equal(results.samples, weights)      # sample for posterior distribution after weighting the each nested 
                                                            
# the percentile parameters value 16%, 50%, 84% 
med = np.zeros(ndim)
for i in range(ndim):
    p = np.percentile(postsamples[:, i], [16, 50, 84])
    med[i] = p[1]
    print('%s in range %7.16e %7.16e %7.16e' % (pnames[i],p[0],p[1],p[2]))

# plotting with posterior samples 
tex = dict(ha='center', fontsize=14,fontweight='bold', color='black')
text = dict(ha='center', fontsize=12,fontweight='bold', color='black')
fig = corner.corner(postsamples, labels= pnames, truths=truth, plot_datapoints=False,
                    label_kwargs= tex, title_kwargs= text, show_titles=True, title_fmt=".2e")

plt.gcf().set_size_inches(8, 8)
plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.1, hspace=0.11)
plt.show()



==> code/data_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from obslen import jd, base
from intfer import sigma, smdata

# three dimensional baseline 
east = np.real(base)
north = np.imag(base)

# simulated data from each baseline
sdata = smdata(sigma)

plt.rcParams.update({'font.size': 30})#,'font.weight': 'bold'})
fig, ax = plt.subplots(6,sharex=True)
#fig.subtitle('Signal with Julian Day')
ax[0].plot(jd, sdata[0], color='royalblue', label = (east[0], north[0]))
ax[0].legend(bbox_to_anchor=(0.85, 0.85))
ax[1].plot(jd, sdata[1], color='green', label =(east[1], north[1]))
ax[1].legend(bbox_to_anchor=(0.85, 0.85))
ax[2].plot(jd, sdata[2], color='red', label = (east[2], north[2]))
ax[2].legend(bbox_to_anchor=(0.85, 0.85))
ax[3].plot(jd, sdata[3], color='purple', label = (east[3], north[3]))
ax[3].legend(bbox_to_anchor=(0.85, 0.85))
ax[4].plot(jd, sdata[4], color='brown', label = (east[4], north[4]))
ax[4].legend(bbox_to_anchor=(0.85, 0.85))
ax[5].plot(jd, sdata[5], color='darkorange', label = (east[5], north[5]))
ax[5].legend(bbox_to_anchor=(0.85, 0.85))
fig.text(0.5, 0.04, 'Julian Observation Day', ha='center', fontsize=30)
fig.text(0.01, 0.5, 'Correlated Signal According to baseline with noise', va='center', rotation='vertical', fontsize=30)
plt.subplots_adjust(left=0.1, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.gcf().set_size_inches(18, 18)
plt.show()

# model data from each baseline
mdata = smdata(0)

plt.rcParams.update({'font.size': 30})#,'font.weight': 'bold'})
fig, ax = plt.subplots(6,sharex=True)
#fig.subtitle('Signal with Julian Day')
ax[0].plot(jd, mdata[0], color='royalblue', label = (east[0], north[0]))
ax[0].legend(bbox_to_anchor=(0.85, 0.85))
ax[1].plot(jd, mdata[1], color='green', label =(east[1], north[1]))
ax[1].legend(bbox_to_anchor=(0.85, 0.85))
ax[2].plot(jd, mdata[2], color='red', label = (east[2], north[2]))
ax[2].legend(bbox_to_anchor=(0.85, 0.85))
ax[3].plot(jd, mdata[3], color='purple', label = (east[3], north[3]))
ax[3].legend(bbox_to_anchor=(0.85, 0.85))
ax[4].plot(jd, mdata[4], color='brown', label = (east[4], north[4]))
ax[4].legend(bbox_to_anchor=(0.85, 0.85))
ax[5].plot(jd, mdata[5], color='darkorange', label = (east[5], north[5]))
ax[5].legend(bbox_to_anchor=(0.85, 0.85))
fig.text(0.5, 0.04, 'Julian Observation Day', ha='center', fontsize=30)
fig.text(0.01, 0.5, 'Correlated Signal According to baseline', va='center', rotation='vertical', fontsize=30)
plt.subplots_adjust(left=0.1, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.gcf().set_size_inches(18, 18)
plt.show()



==> code/error_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from glob import glob
import re
import pickle
from dynesty.utils import resample_equal

# position of orbit in sky
dAB = np.load("dAB.npy")
X = dAB[0,0]
Y = dAB[1,0]
truth = [X,Y]

# number of parameter to estimate
pnames = ('$X (ls)$', '$Y (ls)$')
ndim = len(pnames)

# Number of night to observe
Night = np.arange(1,34,1)

# create different interferometric data for different number of night and upload here 
filnames = glob('*dres*')
filnames.sort(key=lambda x:[int(c) if c.isdigit() else c for c in re.split(r'(\d+)',x)])

sample = []
for f in filnames:
    infile = open(f,'rb')
    results = pickle.load(infile)
    infile.close()

    weights = np.exp(results['logwt'] - results['logz'][-1])
    sample.append(resample_equal(results.samples, weights))

postsamples = np.array(sample)

# error in x And y using postsamples
err_x = []
err_y = []

for i in range(len(postsamples)):
    samplei = np.copy(postsamples[i])

    p_x = np.percentile(samplei[:,0],[16,50,84])
    p_y = np.percentile(samplei[:,1],[16,50,84])

    err_x.append(p_x[2] - p_x[1])
    err_y.append(p_x[2] - p_x[1])

error_x = err_x
error_y = err_y

# plot interferometric error along with number of night 
plt.rcParams.update({'font.size': 20})
fig, ax = plt.subplots(1,2)
ax[0].plot(Night, error_x, '.', color = 'blue', markersize=15)
ax[1].plot(Night, error_y, '.', color = 'green', markersize=15)
ax[0].set_xlabel('Number Of Night to Observe Source',fontsize=20, fontweight='bold', color='black')
ax[1].set_xlabel('Number Of Night to Observe Source',fontsize=20, fontweight='bold', color='black')
ax[0].set_ylabel('Interferometric 1-sigma error in x_coordinate (light second)',fontsize=20, fontweight='bold', color='black')
ax[1].set_ylabel('Interferometric 1-sigma error in y_coordinate (light second)',fontsize=20, fontweight='bold', color='black')
plt.gcf().set_size_inches(20, 15)
plt.show()

# plot x-interferometric error along with number of night 
plt.rcParams.update({'font.size': 20})
plt.plot(Night, error_x, '.', color = 'blue', markersize=20)
plt.xlabel('Number Of Night to Observe Source',fontsize=25, fontweight='bold', color='black')
plt.ylabel('Interferometric 1-sigma error in X pos (light second)',fontsize=25, fontweight='bold', color='black')
plt.gcf().set_size_inches(20, 15)
plt.show()

# plot y-interferometric error along with number of night 
plt.rcParams.update({'font.size': 20})
plt.plot(Night, error_y, '.', color = 'green', markersize=20)
plt.xlabel('Number Of Night to Observe Source',fontsize=25, fontweight='bold', color='black')
plt.ylabel('Interferometric 1-sigma error in Y pos (light second)',fontsize=25, fontweight='bold', color='black')
plt.gcf().set_size_inches(20, 15)
plt.show()




==> code/fiting_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import leastsq
import pickle
from dynesty.utils import resample_equal

# the value of x and y of orbit
dAB = np.load("dAB.npy")
x = dAB[0,:200]
y = dAB[1,:200]

# the value of time t 
t_coord = np.load("t_coord.npy")
t = t_coord[:200,0]

# polynomial order function
zs = np.zeros(14)
def polynom(zs, t, x, y):
    x_t = y_t = 0
    tp = 1
    for p in range(0,len(zs),2):                                          ## range(start, stop, step)
        x_t += zs[p] * tp
        y_t += zs[p+1] * tp
        tp *= t
    return np.concatenate((x-x_t,y-y_t))                                  ## Join a sequence of arrays along an existing axis.

# Find residuals dx1, dy1
res = leastsq(polynom, zs, (t, x, y))                                        ##
zs = res[0]
z_res = polynom(zs, t, x, y)                                              ## sum of array dx1 and dy1
dx1 = z_res[:len(t)]                                                      ## first len(t) is (x-x_t)
dy1 = z_res[len(t):]                                                      ## after len(t) is (y-y_t)

# x(t) and y(t) function to fit the signal
zs = np.zeros(5)
def sinusoid(zs, t, x, y):
    w = zs[0]
    cs = np.cos(w*t)
    sn = np.sin(w*t)
    x_t = zs[1]*cs + zs[2]*sn
    y_t = zs[3]*cs + zs[4]*sn
    return np.concatenate((x-x_t,y-y_t))

# Guess sinusoid parameters
zs = [2.5e-7,1,1,1,1]                                                       

# Find residuals dx2, dy2
res = leastsq(sinusoid, zs, (t, dx1, dy1))                                 
zs = res[0]
z_res = sinusoid(zs, t, dx1, dy1)                                              
dx2 = z_res[:len(t)]
dy2 = z_res[len(t):]

# the Interferometric Data 
infile = open('dres.pkl','rb')
results = pickle.load(infile)
infile.close()

weights = np.exp(results['logwt'] - results['logz'][-1])    # weighting the each nested 
postsamples = resample_equal(results.samples, weights)   # sample for posterior distribution after weighting the each nested 

# the 1-sigma standard deviation for x and y 
p_x = np.percentile(postsamples[:,0],[16,50,84])
p_y = np.percentile(postsamples[:,1],[16,50,84])

err_x = p_x[2] - p_x[1]
err_y = p_y[2] - p_y[1]

yr = 86400*365.25                                                          
per = 2*np.pi/zs[0]/yr
print('periodic part %6.3f yr' % per)
print(zs[0])

## Plotting the results ##
plt.plot(dx1,dy1)
plt.plot(dx2,dy2)
plt.errorbar(err_x, err_y, xerr=err_x, yerr=err_y, fmt='o', label='interferometric error')
plt.xlabel('X residual (light second)',fontsize=20, fontweight='bold', color='black')
plt.ylabel('Y residual (light second)',fontsize=20, fontweight='bold', color='black')
plt.rcParams.update({'font.size': 20})
plt.gcf().set_size_inches(14, 14)
plt.gca().set_aspect(aspect = 'equal', adjustable = 'datalim')
plt.legend()
plt.show()



==> code/inicn.py <==
par =  "#M (Msun),      P (yr),         a (au),         e,            I (deg),       Omega (deg),     epoch (yr),     omega (deg)"


obj1 = ['1.1']                                                                  # parameters for alphacen A (mass M)

obj2 = ['1e-2', '1', '1', '0', '80', '0', '0', '0']                             # parameters for a planet

obj3 = ['0.9', '79.9', '23.5', '0.518', '79', '204.85', '1875.66', '231.65']    # parameters for alphacen B

obj4 = ['0.1221', '547e3', '8700', '0.5', '107', '126', '285e3', '72']          # parameters for proxima Centauri


f = open("alphacen_ini.txt", "w")


f.write(par)
f.write('\n')

for i in obj1:
    f.write(i + str('\t\t'))

f.write('\n')

for i in obj2:
    f.write(i + str('\t\t'))

f.write('\n')

for i in obj3:
    f.write(i + str('\t\t'))

f.write('\n')

for i in obj4:
    f.write(i + str('\t\t'))
   
f.close()


==> code/intfer.py <==
import numpy as np
import scipy.special as sp
from numpy.fft import fft2, ifft2, fftshift
from scipy.interpolate import RectBivariateSpline
from multiprocessing import Pool
from dynesty import DynamicNestedSampler
import pickle
from obslen import Night, jd, base, ra, dec, lat, lon, lam, delt, chnl
from aper import aper, b, psi, aperrad

# Fourier transform of any function 
def fourier(f):
    return fftshift(fft2(fftshift(f)))

def ifourier(f):
    return fftshift(ifft2(fftshift(f)))

# the general constant value
c = 299792458.0                  # in m/s
h = 6.62607015e-34               # J.s
k = 1.380649e-23                 # J/K

# the constant parameter of binary system 
T_a=5790                         # Temperature of source A
T_b=5260                         # Temperature of source B
R_a = 2.94                       # Radius of source A in light seconds
R_b = 2.07                       # Radius of source B in light seconds
D = 0.14e9                       # Distance from earth in light second 

# position of orbit in sky
dAB = np.load("dAB.npy")
X = dAB[0,0]
Y = dAB[1,0]
truth = [X,Y]
print("position of orbit (X,Y)=", truth)

# observation Julian day 
jd = jd

# three dimensional baseline 
x = np.real(base)
y = np.imag(base)
z = 1e-6

# the rotation of x and y baseline due to earth rotation 
def rotx(x,y,z,a):
    cs,sn = np.cos(a), np.sin(a)
    return x, cs*y - sn*z, sn*y + cs*z

def roty(x,y,z,a):
    cs,sn = np.cos(a), np.sin(a)
    return cs*x + sn*z, y, -sn*x + cs*z

# photon flux from source A or B
def pho_spec(R, T, l):
    a1 = np.pi * (R/D)**2
    a1 *= 1/(l*l)
    a2 = h*c/(l*k*(T + 2.725))
    a2 = np.clip(a2,0,10)
    I = a1 / (np.exp(a2) - 1) 
    return I

# the model (which is HBT correlation) to estimate the parameter
def hbt(x,y,X,Y,l):
    r = np.sqrt(x**2 + y**2)
    v = 2*np.pi/(l*D)

    I_a = pho_spec(R_a,T_a,l)
    n_a = v*r*R_a

    I_b = pho_spec(R_b,T_b,l)
    n_b = v*r*R_b   

    V_a = I_a * 2 * sp.j1(n_a)/n_a  
    V_b = I_b * 2 * sp.j1(n_b)/n_b
    V_ab = V_a * V_b * np.cos(v * (x*X + y*Y))

    return (I_a + I_b)**(-2) * (V_a**2 + V_b**2 + 2*V_ab)


# getting signal with w aperture which is masked with some function 
def signal(x,y,w):
    g = hbt(x,y,X,Y,lam)
    fg = fourier(g)
    fw = fourier(w)
    dfun = fourier(0*x + 1)
    return ifourier(fg*fw*fw)/ifourier(dfun*fw*fw)

# Rotate the baseline according to each hour angle 
def rotate(dx,dy,dz,jd):
    # Define Hour Angle                                         
    gsid = 18.697374558 + 24.06570982441908*(jd - 2451545)   
    sid = (gsid % 24)*np.pi/12 + lon        # in 1 hour 15 degree of rotation of earth
    ha = sid - ra
    dx,dy,dz = rotx(dx,dy,dz,-lat)
    dx,dy,dz = roty(dx,dy,dz,ha)
    dx,dy,dz = rotx(dx,dy,dz,dec)
    return dx,dy

# the grids for taking the observation 
def grids(x,y,aperrad):
    N = 1024
    xup, xdn = np.max(x), np.min(x)
    xmid, xh = (xup + xdn)/2, (xup - xdn)/2   # mid point and hight (amplitude) of x
    yup, ydn = np.max(y), np.min(y)
    ymid, yh = (yup + ydn)/2, (yup - ydn)/2   # mid point and hight (amplitude) of y
    hr = max(xh,yh)
    r = np.linspace(-hr-2*aperrad, hr+2*aperrad, N)
    wX, wY = np.meshgrid(r,r)
    gX, gY = xmid + wX, ymid + wY
    return gX, gY, wX, wY


# Position of baseline will vary as earth rotate 
dist = []
for i in range(len(base)):
    dist.append(rotate(x[i],y[i],z,jd))

distance =np.asarray(dist)          

xt = distance[:,0]                  # baselines in east direction as earth rotate
yt = distance[:,1]                  # baselines in north direction as earth rotate

grid = []                           # grids position in two dimensions 
for i in range(len(base)):
    grid.append(grids(xt[i,:], yt[i,:], aperrad))
    
tgrid = np.asarray(grid)

gX = tgrid[:,0]

gY = tgrid[:,1]

wX = tgrid[:,2]

wY = tgrid[:,3]

# The aperture function
w = aper(wX,wY,b,psi)

# the total flux spectrum
tspec = pho_spec(R_a,T_a,lam) + pho_spec(R_b,T_b,lam)
print('total flux spectrum =', tspec)

# The value of area without masking aperture
area = np.pi * aperrad**2 
print('area=',area)
print('area with masked aperture =', area/2)

# the noise which is equal for all baseline position
sigma = (area * tspec)**(-1) * np.sqrt(delt)/chnl
print('noise =', sigma)

# the true signal value without noise 
g = signal(gX,gY,w)                   # Signal for all baseline

# Create simulated data for all baseline 
def smdata(sigma):
    simu_data = []
    for i in range(len(base)):
        gi = g[i,:,:]
        xgr = gX[i,0,:]
        ygr = gY[i,:,0]
        zi = np.transpose(abs(gi))
        spline = RectBivariateSpline(xgr,ygr,zi)
        simu_data.append(spline.ev(xt[i,:],yt[i,:]) + sigma * np.random.randn(len(jd)))
    
    return np.array(simu_data)

sdata = smdata(sigma)

# total SNR value 
SNR = (1/sigma)*np.sum(sdata**2)**.5
print('total signal to noise ratio = ', SNR)

# the prior transformation 
ini_x = X
ini_y = Y
def trans_prior(theta):
    Xprime, Yprime = theta
    
    X_min = 0.8 * ini_x
    X_max = 1.2 * ini_x
    
    Y_min = 0.8 * ini_y
    Y_max = 1.2 * ini_y
    
    X = Xprime * (X_max - X_min) + X_min
    Y = Yprime * (Y_max - Y_min) + Y_min
    
    return (X, Y)

# the liklihood function 
def lnlikli(l):
    global X, Y
    X, Y = l
    g = signal(gX,gY,w)               # Signal for all baseline
    model_data = []
    for i in range(len(base)):
        gi = g[i,:,:]
        xgr = gX[i,0,:]
        ygr = gY[i,:,0]
        zi = np.transpose(abs(gi))
        spline = RectBivariateSpline(xgr,ygr,zi)
        model_data.append(spline.ev(xt[i,:],yt[i,:])) 
        
    mdata = np.array(model_data)

    G = np.sum(sigma**(-2) * sdata * mdata)
    W = np.sum(sigma**(-2) * mdata * mdata) 

    return 0.5 * (G*G/W - np.log(W))

if __name__ == "__main__": 
    # the parameters name and number of dimension for parameters
    pnames = ('$X pos (ls) $', '$Y pos (ls) $')
    ndim = len(pnames)

    # the sampling function 
    pool = Pool()
    sampler = DynamicNestedSampler(lnlikli, trans_prior, ndim, pool=pool, queue_size=28)
    sampler.run_nested()

    # Save the sample data in form of pickle 
    dres = sampler.results
    out = open('dres.pkl','wb')
    pickle.dump(dres,out)
    out.close()
    pool.close()




==> code/mskorn.py <==
import numpy as np
import matplotlib.pyplot as pl
from scipy.interpolate import RectBivariateSpline
from obslen import jd, base
from aper import aper, aperrad
from intfer import rotate, grids, signal

pl.figure(figsize=(13,5))

# observation Julian day 
jd = jd

# three dimensional baseline 
east = np.real(base[4])
north = np.imag(base[4])
up = 1e-6

xt,yt = rotate(east,north,up,jd)
gX,gY,wX,wY = grids(xt,yt,aperrad)

b = 0.0225

text_kwargs = dict(ha='center', va='center', fontsize=14)

for n in np.linspace(1,2,51):  #best value: wavelength/angular_separation
    w = aper(wX,wY,b,n)
    g = signal(gX,gY,w)
    
    pl.subplot(1,3,2)
    pl.contourf(wX,wY,w)
    pl.colorbar(shrink=0.60)
    pl.gca().set_aspect('equal')
    pl.title('Mask orientation %5.0f' % (np.round(n*180/np.pi)) +'$^\circ$', **text_kwargs)

    pl.subplot(1,3,3)
    pl.contourf(gX,gY,abs(g))
    pl.colorbar(shrink=0.60)
    pl.plot(xt,yt,'.',color='cyan')
    pl.gca().set_aspect('equal')
    pl.title('Track of (E,N) = (1,-3)',**text_kwargs)  

    pl.subplot(1,3,1)
    xgr = gX[0,:]
    ygr = gY[:,0]
    z = np.transpose(abs(g))
    spline = RectBivariateSpline(xgr,ygr,z)
    gt = spline.ev(xt,yt)
    pl.plot(jd,gt)
    pl.xlabel('Julian Day', dict(fontsize=12))
    pl.ylabel('correlated Signal', dict(fontsize=12))
    pl.title('According to mask orientation',**text_kwargs)
    pl.ylim(0.45,0.75)
    pl.pause(.04)
    pl.clf()
    


==> code/mskwth.py <==
import numpy as np
import matplotlib.pyplot as pl
from scipy.interpolate import RectBivariateSpline
from obslen import jd, base
from aper import aper, aperrad
from intfer import rotate, grids, signal

pl.figure(figsize=(13,5))

# observation Julian day 
jd = jd

# three dimensional baseline 
east = np.real(base[4])
north = np.imag(base[4])
up = 1e-6

xt,yt = rotate(east,north,up,jd)
gX,gY,wX,wY = grids(xt,yt,aperrad)

psi = 1.82

text_kwargs = dict(ha='center', va='center', fontsize=14)
for b in np.linspace(.02,.025,51):  #best value: wavelength/angular_separation
    w = aper(wX,wY,b,psi)
    g = signal(gX,gY,w)
    
    pl.subplot(1,3,2)
    pl.contourf(wX,wY,w)
    pl.colorbar(shrink=0.60)
    pl.gca().set_aspect('equal')
    pl.title('Mask width %5.1f mm' % (1e3*b), **text_kwargs)

    pl.subplot(1,3,3)
    pl.contourf(gX,gY,abs(g))
    pl.colorbar(shrink=0.60)
    pl.plot(xt,yt,'.',color='cyan')
    pl.gca().set_aspect('equal')
    pl.title('Track of (E,N) = (1,-3)',**text_kwargs)  

    pl.subplot(1,3,1)
    xgr = gX[0,:]
    ygr = gY[:,0]
    z = np.transpose(abs(g))
    spline = RectBivariateSpline(xgr,ygr,z)
    gt = spline.ev(xt,yt)
    pl.plot(jd,gt)
    pl.xlabel('Julian Day', ha='center', fontsize=12)
    pl.ylabel('correlated Signal', fontsize=12)
    pl.title('According to mask width',**text_kwargs)
    pl.ylim(0.48,0.70)
    pl.pause(.04)
    pl.clf()
    


==> code/obslen.py <==
import numpy as np
from itertools import combinations

# convert deg and hour to rad
def raddeg(d,m,s):
    return (d + m/60 + s/3600) * np.pi/180

def radhr(hr,m,s):
    return (hr + m/60 + s/3600) * np.pi/12

# the position of source Alpha Centauri
ra = radhr(14,39,35.06311)
dec = raddeg(-60,50,15.0992)

# the position of baseline (Mt. John NZ)
lat = raddeg(-43,59,12.0)
lon = raddeg(170,27,54.0)

# wavelength of observation 
lam = 6e-7

# resolution time
delt = 4e-10

# observation day
day = 2460000                  # 24 feb 2023

# sqrt(channels x nights)
chnl = 100

# observation duration
Nobs = 1/2                       # each for 12 hour of night

# Number of observation night (observation length)
Night = 1 

# average time of observation
M = int(Nobs * 86400 + 1)                   #  dots 1 sec apart

julday = []
for i in range(0, Night, 1):
    jday = np.linspace(day + i, day + i + Nobs, M)
    julday.append(jday)

jd = np.array(julday).flatten()     # total observation time according to Julian time

# Telescope position
comb = combinations([0+0j, 3+4j, 1+5j, 4+1j],2)

# Number of baselines for observations
base = []
for i in list(comb):
    base.append(i[1] - i[0])

base = base





==> code/orbit_plot.py <==
import numpy as np
import matplotlib.pyplot as plt

#********************************************#
# load all coordinates file
x = np.load("x_coord.npy")
y = np.load("y_coord.npy")
z = np.load("z_coord.npy")
t = np.load("t_coord.npy")

#*********************************************#
# coordinates plot of each object
plt.close()
plt.rcParams["figure.figsize"]=[8,8]
# alphaCen A
plt.subplot(4,2,1)
plt.plot(t*10**(-13), x[0,:]*10**(-5), color = 'red', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('x' r'($\times 10^5$ls)')
plt.title('x_Coordinate AlphaCen A')
plt.close('x_Coordinate AlphaCen A')

plt.subplot(4,2,2)
plt.plot(t*10**(-13), y[0,:]*10**(-5), color = 'red', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('y' r'($\times 10^5$ls)')
plt.title('y_Coordinate AlphaCen A')
plt.close('y_Coordinate AlphaCen A')
#alphaCen's exoplanet
plt.subplot(4,2,3)
plt.plot(t*10**(-13), x[1,:]*10**(-5), color = 'green', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('x' r'($\times 10^5$ls)')
plt.title('x_Coordinate Exoplanet')
plt.close('x_Coordinate Exoplanet')

plt.subplot(4,2,4)
plt.plot(t*10**(-13), y[1,:]*10**(-5), color = 'green', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('y' r'($\times 10^5$ls)')
plt.title('y_Coordinate Exoplanet')
plt.close('y_Coordinate Exoplanet')
#alphaCen B
plt.subplot(4,2,5)
plt.plot(t*10**(-13), x[2,:]*10**(-5), color = 'blue', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('x' r'($\times 10^5$ls)')
plt.title('x_Coordinate AlphaCen B')
plt.close('x_Coordinate AlphaCen B')

plt.subplot(4,2,6)
plt.plot(t*10**(-13), y[2,:]*10**(-5), color = 'blue', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('y' r'($\times 10^5$ls)')
plt.title('y_Coordinate AlphaCen B')
plt.close('y_Coordinate AlphaCen B')
#alphaCen C
plt.subplot(4,2,7)
plt.plot(t*10**(-13), x[3,:]*10**(-5), color = 'magenta', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('x' r'($\times 10^5$ls)')
plt.title('x_Coordinate AlphaCen C')
plt.close('x_Coordinate AlphaCen C')

plt.subplot(4,2,8)
plt.plot(t*10**(-13), y[3,:]*10**(-5), color = 'magenta', linewidth =1)
plt.xlabel('time step t' r'($\times 10^{13}$s)')
plt.ylabel('y' r'($\times 10^5$ls)')
plt.title('y_Coordinate AlphaCen C')
plt.close('y_Coordinate AlphaCen C')

plt.tight_layout()
plt.show()

#********************************************#
#Orbit plot of each four object
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot(x[0,:]*10**(-5), y[0,:]*10**(-5),color = 'red', linestyle= 'dashdot', linewidth = 1.2, label = r'$\alpha$''-Cen A')
plt.plot(x[1,:]*10**(-5), y[1,:]*10**(-5),color = 'green', linestyle= 'dotted', linewidth = 1.2, label = r'$\alpha$''-Cen A planet')
plt.plot(x[2,:]*10**(-5), y[2,:]*10**(-5),color = 'blue', linestyle= 'dashed', linewidth = 1.2, label = r'$\alpha$''-Cen B')
plt.plot(x[3,:]*10**(-5), y[3,:]*10**(-5),color = 'magenta', linestyle= 'solid', linewidth = 1.2, label = r'$\alpha$''-Cen C')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 10)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.legend()
plt.show()

#*********************************************#
#Orbit plot of binary system with planet
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot(x[0,:18000]*10**(-5), y[0,:18000]*10**(-5),color = 'red', linestyle= 'dashdot', linewidth = 1.2, label = r'$\alpha$''-Cen A')
plt.plot(x[1,:18000]*10**(-5), y[1,:18000]*10**(-5),color = 'green', linestyle= 'dotted', linewidth = 1.2, label = r'$\alpha$''-Cen A planet')
plt.plot(x[2,:18000]*10**(-5), y[2,:18000]*10**(-5),color = 'blue', linestyle= 'dashed', linewidth = 1.2, label = r'$\alpha$''-Cen B')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 10)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.legend()
plt.show()

#*********************************************#
#Orbit plot of binary system AlphaCen-AB  
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot(x[0,:18000]*10**(-5), y[0,:18000]*10**(-5),color = 'red', linestyle= 'dashdot', linewidth = 1.2, label = r'$\alpha$''-Cen A')
plt.plot(x[2,:18000]*10**(-5), y[2,:18000]*10**(-5),color = 'blue', linestyle= 'dashed', linewidth = 1.2, label = r'$\alpha$''-Cen B')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 10)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.legend()
plt.show()

#*********************************************#
#Orbit plot of AlphaCen A with planet
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot(x[0,:18000]*10**(-5), y[0,:18000]*10**(-5),color = 'red', linestyle= 'dashdot', linewidth = 1.2, label = r'$\alpha$''-Cen A')
plt.plot(x[1,:18000]*10**(-5), y[1,:18000]*10**(-5),color = 'green', linestyle= 'dotted', linewidth = 1.2, label = r'$\alpha$''-Cen A planet')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 10)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.legend()
plt.show()

#*********************************************#
#Respective Orbit plot of Binary System AlphaCen-AB
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot((x[0,:18000]-x[2,:18000])*10**(-5), (y[0,:18000]-y[2,:18000])*10**(-5),color = 'red', linestyle= 'solid', linewidth = 1.2, label = r'$\alpha$-Cen A w.r.t $\alpha$-Cen B')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 10)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.subplots_adjust(left=0.16, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.legend()
plt.show()

#********************************************#
# Orbit plot of alphaCen A w.r.t. alphaCen C
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot((x[0,:18000]-x[3,:18000])*10**(-5), (y[0,:18000]-y[3,:18000])*10**(-5),color = 'red', linestyle= 'dashdot', linewidth = 1.2, label = r'$\alpha$-Cen A w.r.t $\alpha$-Cen C')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 10)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.subplots_adjust(left=0.14, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.legend()
plt.show()

#*********************************************#
# One Orbit plot of alphaCen A w.r.t. planet
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]

plt.plot((x[0,:28]-x[1,:28])*10**(-5), (y[0,:28]-y[1,:28])*10**(-5),color = 'red', linestyle= 'solid', linewidth = 1.2, label = r'$\alpha$-Cen A w.r.t. planet')

plt.title('Orbit Plots for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 35)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.subplots_adjust(left=0.16, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.legend(bbox_to_anchor=(0., 1.00, 1., .102), loc='lower left', ncol=2, mode = "expand", borderaxespad= 0.0)
plt.show()

#***********************************************#
# plot of alpha cen-A for approximatly 6 years to see the wobble 
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]
plt.plot(x[0,:200]*10**(-5), y[0,:200]*10**(-5),color = 'red', linestyle= 'solid', linewidth = 1.5)
plt.title('Wobble nature of 'r'$\alpha$-Cen A for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 20)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.subplots_adjust(left=0.16, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.show()

#***********************************************#
# plot the orbit of alpha cen-B for approximatly 6 years
plt.close()
plt.rcParams.update({'font.size': 14})
plt.rcParams["figure.figsize"] = [8,8]
plt.plot(x[2,:200]*10**(-5), y[2,:200]*10**(-5),color = 'blue', linestyle= 'solid', linewidth = 1.5)
plt.title('Orbit plot of 'r'$\alpha$-Cen B for Mass Ratio ' r'$\frac{M_P}{M_A} = 0.009 $', fontweight = 'bold', pad = 20)
plt.xlabel('x-Coordinates (' r'$\times 10^{5}$ ls)' , fontsize=18, color='black')
plt.ylabel('y-coordinate (' r'$\times 10^{5}$ ls)', fontsize=18, color='black')
plt.subplots_adjust(left=0.16, bottom=None, right=None, top=None, wspace=None, hspace=None)
plt.show()



==> code/parameter.py <==
import numpy as np

N_body = 4
mass = np.zeros(N_body)
pos = np.zeros(shape=(N_body,3))
vel = np.zeros(shape=(N_body,3))

def checks():
    cmx = 0*pos[0]
    cmp = 0*pos[0]
    for i in range(N_body):
        cmx += mass[i]*pos[i]
        cmp += mass[i]*vel[i]
    print('cmx: ',cmx)
    print('cmp: ',cmp)
    kin = pot = 0
    for i in range(N_body):
        kin += mass[i]*np.sum(vel[i]*vel[i])/2
        for j in range(i):
            dr = pos[i]-pos[j]
            r = np.sum(dr*dr)**.5
            pot -= mass[i]*mass[j]/r       
    print('E and vir',kin+pot,-kin/pot)       

checks()

fil = open("inic_out.txt","r")
l = fil.readline().split()                     
 
for i in range(len(l)):                           
    mass[i] = float(l[i])
print('mass = ', mass)

for i in range(N_body):
    l = fil.readline().split()
    for j in range(len(l)):
        pos[i][j] = float(l[j])
print('pos = ', pos)

for i in range(N_body):
    l = fil.readline().split()
    for j in range(len(l)):
        vel[i][j] = float(l[j])
print('vel = ', vel)

cmx = 0*pos[0]
cmv = 0*vel[0]
for i in range(N_body):
    cmx += mass[i]*pos[i]
    cmv += mass[i]*vel[i]

cmx /= np.sum(mass)
cmv /= np.sum(mass)

for i in range(N_body):
    pos[i] -= cmx
    vel[i] -= cmv

print('cmx :', cmx)
print('cmv :', cmv)

dt=1000000
nstep = 17251000

GMsun = 4.9254909e-6

x = np.zeros((N_body, nstep), dtype = float)
y = np.zeros((N_body, nstep), dtype = float)
z = np.zeros((N_body, nstep), dtype = float)
t_stp = np.zeros((nstep,1), dtype = float)

for t in range(nstep):
    if t % 1000000 == 0:
         checks()
    pos += vel*dt/2
    acc = 0*pos
    t_stp[t] = t_stp[t-1]+ dt
    for i in range(N_body):
        for j in range(i):
            dr = pos[i]-pos[j]
            r2 = dr[0]**2 + dr[1]**2 + dr[2]**2
            r3 = r2**1.5
            acc[j,:] += mass[i]*dr/r3
            acc[i,:] -= mass[j]*dr/r3
            
    vel += acc*dt
    pos += vel*dt/2

    x[:,t] = pos[:,0]
    y[:,t] = pos[:,1]
    z[:,t] = pos[:,2]

# save all coordinates in file
np.save('x_coord',x)           
np.save('y_coord',y)           
np.save('z_coord',z)           
np.save('t_coord',t_stp)              

# load all coordinates file 
x = np.load('x_coord.npy')
y = np.load('y_coord.npy')
z = np.load('z_coord.npy')
t = np.load('t_coord.npy')

slice = 1
xs_0 = x[0,::slice]                 
ys_0 = y[0,::slice]                 
xs_1 = x[1,::slice]                 
ys_1 = y[1,::slice]                 
xs_2 = x[2,::slice]                 
ys_2 = y[2,::slice]                 
xs_3 = x[3,::slice]                 
ys_3 = y[3,::slice]                 
ts = t[::slice]

dxAB = np.zeros((N_body, nstep), dtype = float)
dyAB = np.zeros((N_body, nstep), dtype = float)
dAB = np.zeros((2,len(xs_0)), dtype = float)

dAB[0,:] = xs_0 - xs_2            
dAB[1,:] = ys_0 - ys_2            
dxAB = x[0,::] - x[2,::]         
dyAB = y[0,::] - y[2,::]          

np.save('dxAB', dxAB)     # x-coordinate of binary AB        
np.save('dyAB', dyAB)     # y coordinate of binary AB
np.save('dAB', dAB)       # (x,y) coordinate of binary AB




==> code/pos_vel.py <==
import numpy as np
import scipy.optimize as sciopt

pi = np.pi
cos = np.cos
sin = np.sin


def rotate(x,y,omega,I,Omega):
    cs,sn = cos(omega), sin(omega)
    x,y = x*cs - y*sn, x*sn + y*cs
    cs,sn = cos(I), sin(I)
    x,y,z = x, y*cs, y*sn
    Omega += pi/2
    cs,sn = cos(Omega), sin(Omega)
    x,y,z = x*cs - y*sn, x*sn + y*cs, z
    return np.array((x,y,z))


def posvel(P,a,e,omega,I,Omega,mean_an):
    ec = (1-e*e)**.5
    mean_an = mean_an % (2*pi)
    psi = sciopt.brentq(lambda psi: psi - e*sin(psi) - mean_an, 0, 2*pi)
    cs,sn = cos(psi), sin(psi)
    x,y = cs-e, ec*sn
    vx,vy = -sn/(1-e*cs), ec*cs/(1-e*cs)
    pos = a * rotate(x,y,omega,I,Omega)
    vel = 2*pi * a/P * rotate(vx,vy,omega,I,Omega)
    return pos,vel  


def bary(m,x):
    N = len(m)
    cm = 0*m
    cm[0] = m[0]
    cx = 0*x
    for n in range(1,N):
        cm[n] = cm[n-1] + m[n]
    cx = 0*x
    for n in range(1,N):
        x[n] += cx[n-1]
        cx[n] = (cm[n-1]*cx[n-1] + m[n]*x[n])/cm[n];
    b = cx[N-1]
    x[:] -= b
    return x


def getposvel(fname,now=2020):
    fil = open(fname)
    fil.readline()
    star = []
    N = 4
    for n in range(N):
        pars = fil.readline().split()
        pars = [float(s) for s in pars]
        star.append(pars)

    c = 299792458
    yr = 86400*365.25
    au = 149597870700 / c
    deg = pi/180
    GMsun = 4.9254909e-6  
   
    mass = np.zeros(N)
    pos = np.zeros((N,3))
    vel = np.zeros((N,3))

    for n in range(N):
        mass[n] = float(star[n][0]) * GMsun
    for n in range(1,N):
        P,a,e,I,Omega,ep,omega = star[n][1:]
        mean_an = (now-ep)/P * 2*pi
        P *= yr
        a *= au
        I *= deg
        Omega *= deg
        omega *= deg
        pos[n],vel[n] = posvel(P,a,e,omega,I,Omega,mean_an)
    return mass, bary(mass,pos), bary(mass,vel)

mass, pos,vel = getposvel('alphacen_ini.txt')   

fil = open('inic_out.txt', 'w')  
         
N_body = len(mass)
for l in range(N_body):
    fil.write("%22.15e" %mass[l])        
    fil.write('\t')                       
fil.write("\n")                         

for l in range(N_body):
    for k in range(3):
        fil.write("%22.15e" %pos[l,k])        
        fil.write('\t')
    fil.write("\n")                           

for l in range(N_body):
    for k in range(3):
        fil.write("%22.15e" %vel[l,k])        
        fil.write('\t')
    fil.write("\n")                           

fil.close()                                  

print("mass = ",mass)                         
print("pos = ",pos)                           
print("vel = ",vel)                           
print('center of mass position = ',np.sum(mass*pos[:,0])/np.sum(mass))      



==> code/simu_data.py <==
import numpy as np
import matplotlib.pyplot as plt
from obslen import jd, base
from intfer import sigma, smdata

np.random.seed(2)

# julian day observation for 60 sec apart
def int_jd():
    bj =[]
    for i in range(45):
        bj.append(jd[i*20+10])
    return np.array(bj)

jday = int_jd()

# simulated data from each baseline with 1 sec observation
sd = smdata(sigma*np.sqrt(1000))     # only one night, with 10 channels
nsd = smdata(0)

# only for one baseline (1,-3)
sd = sd[4]
nsd = nsd[4]

# Mean of data in 60 sec interval
def bin_data():
    data = []
    ebar = []
    for i in range(45):
        bin = sd[i*20:(i+1)*20]
        data.append(np.mean(bin))
        ebar.append(np.std(bin)/len(bin)**.5)
    return np.array(data), np.array(ebar)

sdata, sebar = bin_data()
xerr = 10/86400

plt.rcParams.update({'font.size': 20})
text_kwargs = dict(ha='center', va='center', fontsize=20)
plt.plot(jd, sd,'.', color='gray')
plt.plot(jd, nsd, color='crimson')
plt.errorbar(jday, sdata, yerr=sebar, xerr=xerr, color='blue', fmt='o')
plt.xlabel('Julian Day', ha='center', fontsize=20)
plt.ylabel('Correlated signal $g_w(u)$ with noise', fontsize=20)
plt.title('Signal for baseline (E,N) = (1,-3)')
plt.gcf().set_size_inches(10, 10)
plt.show()



==> code/spflux.py <==
import numpy as np
import matplotlib.pyplot as pl

pl.rcParams['font.size'] = '16'

# the general constant values 
c = 299792458.0                  ## in m/s
h = 6.62607015e-34               ## J.s
k = 1.380649e-23                 ## J/K

# constant parameter of binary system 
T_a=5800                         ## Temperature of source A
T_b=5250                         ## Temperature of source B
r_a = 2.10e-8                    ## Radius of source A in radian 
r_b = 1.48e-8                    ## Radius of source B in radian

# Distance from earth in light second 
D = 0.14e9

def pspec(T,arad,nu):
    om = np.pi*arad**2
    z = h*nu/(k*T)
    z = np.clip(z,0,10)
    return om * (nu/c)**2 / (np.exp(z) - 1)

nu = np.linspace(4.2e14,7.8e14,100)

rsol = 2.32
print(r_a*D/rsol,r_b*D/rsol)

fa = pspec(T_a,r_a,nu)
pl.plot(nu/1e12,fa,linestyle='dashed',color='black',label='$\\alpha$ Cen A')
fb = pspec(T_b,r_b,nu)
pl.plot(nu/1e12,fb,linestyle='dotted',color='black',label='$\\alpha$ Cen B')
pl.gcf().set_size_inches(8, 8)
pl.legend()

pl.xlabel('$\\nu$ (THz)', fontsize=18, labelpad=10)
pl.ylabel('$\\Phi$ ($10^{-4}\\rm\\,photons\\;m^{-2}\;s^{-1}\;Hz^{-1}$)', fontsize=18, labelpad=10)
current_values = pl.gca().get_yticks() * 1e4
pl.gca().set_yticklabels(['{:.1f}'.format(x) for x in current_values])


def f2l(nu):
    return c/nu / 1e3

def l2f(lam):
    return c/(lam+1e-30) / 1e3


secax = pl.gca().secondary_xaxis('top', functions=(f2l,l2f))
secax.set_xlabel('$\\lambda$ (nm)',fontsize=18, labelpad=10)

pl.tight_layout()
pl.show()



==> code/teles_plot.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 35})

pos = [0+0j, 3+4j, 1+5j, 4+1j]

east = np.real(pos)
north = np.imag(pos)

def conpt(east,north,e,n):
    e1, e2 = east[e], east[n]
    n1, n2 = north[e], north[n]
    plt.plot([e1, e2], [n1, n2], '--', linewidth=6.0)

x = np.linspace(-0.5,4.5,500)
y = np.linspace(-0.5,5.5,500)
 
x,y = np.meshgrid(x,y)

def circ(x,y,rad):
    f = 0*x
    f[x*x + y*y < rad**2] = 1
    return f

def aper(x,y):
    phi = -1.82                                              
    cs, sn = np.cos(phi), np.sin(phi)
    x, y = cs*x - sn*y, sn*x + cs*y
    return circ(x,y,0.20) * np.cos(np.pi*x/0.095)**2          # the masking width 0.095 is an example. 


w = aper(x-0,y-0)
w1 = aper(x-3,y-4)
w2 = aper(x-1,y-5)
w3 = aper(x-4,y-1)

fig, ax = plt.subplots()
cntr = ax.contour(x,y,w, colors='gray')
cntr1 = ax.contour(x,y,w1, colors='gray')
cntr2 = ax.contour(x,y,w2, colors='gray')
cntr3 = ax.contour(x,y,w3, colors='gray')

## connect baseline ##
conpt(east,north,0,1)
conpt(east,north,2,3)
conpt(east,north,0,2)
conpt(east,north,0,3)
conpt(east,north,1,2)
conpt(east,north,1,3)

ld,_ = cntr.legend_elements()
ld1,_ = cntr1.legend_elements()
ld2,_ = cntr2.legend_elements()
ld3,_ = cntr3.legend_elements()

plt.xlabel('East', fontsize=35)
plt.ylabel('North', fontsize=35)
plt.gcf().set_size_inches(18, 18)
plt.show()




==> code/varagl.py <==
import numpy as np
import matplotlib.pyplot as pl
from scipy.interpolate import RectBivariateSpline
from obslen import jd, base
from aper import aper, aperrad, b
from intfer import rotate, grids, signal


#observation Julian day
jd = jd

# three dimensional baseline
east = np.real(base[4])
north = np.imag(base[4])
up = 1e-6

xt,yt = rotate(east,north,up,jd)
gX,gY,wX,wY = grids(xt,yt,aperrad)

psi = [1.75, 1.77, 1.78, 1.82, 1.85, 1.87, 1.89] 
sig = []
for i in psi:
    w = aper(wX,wY,b,i)
    g = signal(gX,gY,w)
    xgr = gX[0,:]
    ygr = gY[:,0]
    z = np.transpose(abs(g))
    spline = RectBivariateSpline(xgr,ygr,z)
    sig.append(spline.ev(xt,yt))

gt = sig

pl.rcParams.update({'font.size': 15})
text_kwargs = dict(ha='center', va='center', fontsize=20)
pl.plot(jd,gt[0], linestyle='solid', color='black', label='100.3$^\circ$',markersize=20)
pl.plot(jd,gt[1], linestyle='dashed', color='green', label='101.4$^\circ$',markersize=20)
pl.plot(jd,gt[2], linestyle='dashdot', color='cyan', label='102.0$^\circ$',markersize=20)
pl.plot(jd,gt[3], linestyle='solid', color='blue', label='104.3$^\circ$',markersize=20)
pl.plot(jd,gt[4], linestyle='dotted', color='red', label='106.0$^\circ$',markersize=20)
pl.plot(jd,gt[5], linestyle='dashed', color='deeppink', label='107.1$^\circ$',markersize=20)
pl.plot(jd,gt[6], linestyle='dotted', color='lime', label='108.3$^\circ$',markersize=20)
pl.xlabel('Julian Day', ha='center', fontsize=20)
pl.ylabel('correlated Signal $g_w(u)$', fontsize=20)
pl.title('According to mask orientation',**text_kwargs)
pl.ylim(0.48,0.70)
pl.legend(bbox_to_anchor=(0.89, 0.4))
pl.gcf().set_size_inches(10, 10)
pl.show()



==> code/varwdth.py <==
import numpy as np
import matplotlib.pyplot as pl
from scipy.interpolate import RectBivariateSpline
from obslen import jd, base
from aper import aper, aperrad, psi
from intfer import rotate, grids, signal


#observation Julian day
jd = jd

# three dimensional baseline
east = np.real(base[4])
north = np.imag(base[4])
up = 1e-6

xt,yt = rotate(east,north,up,jd)
gX,gY,wX,wY = grids(xt,yt,aperrad)

b = [0.0211, 0.0215, 0.0220, 0.0225, 0.0230, 0.0235, 0.0240] 

sig = []
for i in b:
    w = aper(wX,wY,i,psi)
    g = signal(gX,gY,w)
    xgr = gX[0,:]
    ygr = gY[:,0]
    z = np.transpose(abs(g))
    spline = RectBivariateSpline(xgr,ygr,z)
    sig.append(spline.ev(xt,yt))

gt = sig
pl.rcParams.update({'font.size': 15})
text_kwargs = dict(ha='center', va='center', fontsize=20)
pl.plot(jd,gt[0], linestyle='dotted', color='black', label='21.1mm',markersize=20)
pl.plot(jd,gt[1], linestyle='dashed', color='green', label='21.5mm',markersize=20)
pl.plot(jd,gt[2], linestyle='dashdot', color='cyan', label='22.0mm',markersize=20)
pl.plot(jd,gt[3], linestyle='solid', color='blue', label='22.5mm',markersize=20)
pl.plot(jd,gt[4], linestyle='dotted', color='red', label='23.0mm',markersize=20)
pl.plot(jd,gt[5], linestyle='dashed', color='deeppink', label='23.5mm',markersize=20)
pl.plot(jd,gt[6], linestyle='dashdot', color='lime', label='24.0mm',markersize=20)
pl.xlabel('Julian Day', ha='center', fontsize=20)
pl.ylabel('Correlated signal $g_w(u)$', fontsize=20)
pl.title('According to mask width',**text_kwargs)
pl.ylim(0.48,0.70)
pl.legend(bbox_to_anchor=(0.89, 0.4))
pl.gcf().set_size_inches(10, 10)
pl.show()


